Openhagen Worlds: Calibrated Environments for Measuring and Training Scientific Discovery Agents

Agents that do science must choose informative experiments and reason from their results, but most discovery benchmarks cannot separate that skill from recall, unstated scoring rules or shortcut policies. We introduce Openhagen Worlds, a suite of 27 procedurally generated environments (some with finite truth spaces), from classic puzzles of experimental reasoning to simulator-grounded physics and chemistry, in which an agent runs experiments under a budget and commits an answer that a deterministic verifier checks against a hidden truth. Every observation states the complete scoring rule, and each of the 178 difficulty levels is calibrated: it is admitted only if, on 64 development instances, a scripted oracle succeeds on at least 0.75, the strongest plausible non-deductive policy on at most 0.25 and each gated shortcut on at most 0.35. The 92 core levels span all 27 families and are sized to train small models; the 86 frontier rungs extend the 15 discovery worlds with harder questions and with campaigns of three, five and eight or more committed stages on one hidden system. On the same 84 withheld frontier instances, one per family and rung, DeepSeek V4.1 Flash solves 32 at its default reasoning effort with 16,384 tokens per call and 57 at its maximum effort with up to 393,216 tokens per call (oracle: 79); the headroom that remains is largest in eight-stage campaigns. On-policy expert iteration gives a 9B model modest gains: its core-tier success on trained families rises from 0.090 to 0.148, partly through better action format, with no detectable loss on GPQA Diamond. A hosted service plays the core tier's withheld instances.

==> anc/MANIFEST.json <==
{
  "name": "Openhagen Worlds development-split sample",
  "licence": "CC BY 4.0 (sample data)",
  "split": "dev",
  "development_key_fingerprint": "88073a7789f8",
  "development_key_distinct_from_training_and_evaluation_keys": true,
  "files": {
    "instances.jsonl": {
      "records": 48,
      "sha256": "e488d2615ba54350c9ae844dfa52b1a50f7a4a0079aaf394fd309b1b0741243b"
    },
    "oracle_episodes.jsonl": {
      "records": 2,
      "sha256": "de90881d0df998a3be55e6bda527a99ed5398140457169e7b645b28cbd2a61d7"
    }
  },
  "families": {
    "causal_intervention": {
      "code_sha256": "8972c98b194ee159",
      "levels": {
        "0": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        },
        "1": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        },
        "2": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        }
      },
      "instance_records": 24
    },
    "trace_debugging": {
      "code_sha256": "831efa10024843a5",
      "levels": {
        "0": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        },
        "1": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        },
        "2": {
          "seeds": [
            900000,
            900001,
            900002,
            900003,
            900004,
            900005,
            900006,
            900007
          ],
          "skipped_seeds": [],
          "hidden_truths_compared": {
            "training_instances": 6000,
            "development_instances": 300,
            "evaluation_instances": 164
          },
          "collisions": 0
        }
      },
      "instance_records": 24
    }
  },
  "disjointness": {
    "identity": "SHA-256 of the hidden truth as canonical JSON (sorted keys, no whitespace)",
    "hidden_truths_compared_per_family": 19392,
    "hidden_truths_compared_total": 38784,
    "collisions": 0,
    "repeated_truths_within_any_comparison_set": 0
  }
}


==> anc/README.md <==
# Openhagen Worlds: development-split sample

A small, frozen sample of instances from two families of Openhagen Worlds. It shows what an
episode consists of: the observation an agent receives, including the complete published scoring
rule; the hidden truth the commit is scored against; a legal gold commit; and one complete episode
played by the scripted oracle for each family.

The sample comes from the development split only. It contains no evaluation instance and no
instance of a held-out family, and it is far too small to serve as training data.

## Families

| family | what the agent recovers | experiments | records |
|---|---|---|---|
| trace debugging | the buggy line of a short program and its fix | runs and line traces | 24 |
| causal intervention | the direct causes of a target, or the target's mean under a joint intervention, under hidden confounding | single-variable interventions | 24 |

Each family contributes eight instances at each of its three calibrated difficulty levels (0, 1
and 2): 48 instance records and 2 oracle episodes.

## Files

- `instances.jsonl`: one JSON record per instance.
- `oracle_episodes.jsonl`: one scripted-oracle episode per family, on its first level-0 instance
  (the same instance appears in `instances.jsonl`).
- `MANIFEST.json`: record counts, SHA-256 digests of both files, the seeds, and the disjointness
  counts described below.

### Instance records

| field | content |
|---|---|
| `family`, `level`, `split`, `seed` | the instance's coordinates; `split` is always `dev` |
| `instance_hash` | SHA-256 of the canonical static observation; equal hashes mean equal instances |
| `observation` | the public observation at the start of the episode, as the agent receives it: the system description, the objective with its complete success rule, the action grammar, the experiment budget and any supplied history |
| `turn_limits` | the number of lab-action turns and of sandboxed Python runs allowed (0 where the family has no Python tool) |
| `hidden_truth` | what the commit is scored against (below) |
| `gold_commit` | a legal commit that the verifier scores as a success at the start of the episode |
| `gold_commit_verified` | `true` for every record: each gold commit was scored by the verifier |
| `truth_sha256` | SHA-256 of the instance's full hidden truth (canonical JSON), the identity used in the disjointness check |

`hidden_truth` holds the part of the hidden instance that defines the answer.

- **Trace debugging:** the buggy line, the kind of edit (operator, constant or variable), the line
  as shown and the intended expression. The intended program returns the example outputs given in
  the observation, and the success rule accepts any fix that is equivalent to the intended one on
  the whole input domain.
- **Causal intervention:** the question, the direct causes of every observed variable (the hidden
  causal graph), the observed variables driven by the unobserved common cause, and the answer: the
  exact set of direct causes, or the target's mean under the joint intervention (rounded to three
  decimals; the public tolerance in the observation applies). The numerical parameters of the
  hidden structural model are not included.

### Oracle episodes

`turns` lists each action of the scripted oracle with the result the environment returned;
`termination`, `reward` and `success` give the outcome. The oracle reads only the public
observation.

### Protocol note

The success rule in each observation states that a malformed action ends the episode, which is
the behaviour of the strict protocol. Under the standard protocol, the prompt adds a note that
replaces this wording: a reply without a legal action is not executed, its reason is returned, it
costs one lab-action turn, and two such replies in a row end the episode. Experiments outside the
stated limits or beyond the budget end the episode under both protocols. The observations
themselves are identical under both protocols.

## How the sample was drawn and checked

The instances were generated once, on CPU, from seeds 900000 to 900007 of the development split at
each calibrated level; no seed was skipped. Every instance is a pure function of its family,
split, level, seed and split key, and the split name and the key both enter the instance's seed.
The development key differs from the training keys and from the evaluation keys of the reported
results. The test key is private and never distributed; because the split name also enters the
seed, no development instance can share coordinates with a test instance.

Each sampled instance's hidden truth was also compared, by SHA-256 of its canonical JSON, with
6,464 hidden truths per family and level from the suite's other instance sets: 6,000 training
instances; 300 development and 100 final-evaluation coordinates of the reported results (supersets
of the blocks those results used); and 64 instances of a further certified evaluation set. That is
19,392 comparisons per family and 38,784 in all, with no collision; no comparison set contained a
repeated truth either.

## Licence

CC BY 4.0 for the sample data.

## Citation

```bibtex
@misc{lorup2026openhagenworlds,
  title     = {Openhagen Worlds: Calibrated Environments for Measuring and Training Scientific Discovery Agents},
  author    = {Lorup, Alexander Boesgaard},
  year      = {2026},
  publisher = {Openhagen},
  note      = {Preprint}
}
```


==> anc/instances.jsonl <==
{"family":"causal_intervention","level":0,"split":"dev","seed":900000,"instance_hash":"960a86993a361acc1b4870475c7010e812c294ba5786c2d12354287f4c157857","observation":{"variables":["growth","humidity","pressure","turbidity"],"target":"growth","candidates":["humidity","pressure","turbidity"],"intervention_range":{"humidity":[3.5,13.3],"pressure":[6.6,18.2],"growth":[10.6,33.2],"turbidity":[16.2,27.8]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of growth: the variables that appear with a nonzero coefficient in growth's own structural equation (not causes acting only through other variables, not effects of growth, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 4 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[{"kind":"observational","n":200,"mean":{"growth":21.88,"humidity":8.38,"pressure":12.39,"turbidity":21.94},"cov":[[8.343,3.308,3.979,3.213],[3.308,1.49,1.665,1.348],[3.979,1.665,2.135,1.723],[3.213,1.348,1.723,1.914]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"growth":["pressure"],"humidity":[],"pressure":["humidity"],"turbidity":["pressure"]},"variables_driven_by_the_unobserved_common_cause":["growth","humidity"],"answer":["pressure"]},"gold_commit":"COMMIT causes=pressure","gold_commit_verified":true,"truth_sha256":"e5b7eb40cb962d8268a252485dea3ba6624088297b75cdc75cc4b4bc652e3b9c"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900001,"instance_hash":"facb8c06c2734022b0f0a5707e218451a1e2fa4f813023b0b2c6d651e74a06c6","observation":{"variables":["conductivity","humidity","pressure","titer"],"target":"titer","candidates":["conductivity","humidity","pressure"],"intervention_range":{"pressure":[26.2,37.6],"conductivity":[27.5,40.7],"titer":[31.7,43.1],"humidity":[13.1,22.5]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on titer has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"conductivity":39.2,"pressure":28.4},"tolerance":1.02,"instruction":"predict the mean of titer under the joint intervention do(conductivity=39.2, pressure=28.4), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of titer under do(conductivity=39.2, pressure=28.4)| <= 1.02; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 3 interventions. Then: COMMIT value=<number> (the predicted mean of titer).","experiment_budget":{"maximum":3,"used":0,"remaining":3},"history":[{"kind":"observational","n":200,"mean":{"conductivity":34.0,"humidity":17.7,"pressure":31.97,"titer":37.4},"cov":[[2.445,1.369,-1.915,-0.6784],[1.369,1.308,-0.7395,-0.822],[-1.915,-0.7395,1.961,-0.06895],[-0.6784,-0.822,-0.06895,1.82]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"conductivity":39.2,"pressure":28.4},"tolerance":1.02},"direct_causes_of_each_variable":{"conductivity":["pressure"],"humidity":["conductivity","pressure"],"pressure":[],"titer":["conductivity","pressure"]},"variables_driven_by_the_unobserved_common_cause":["pressure","titer"],"answer":33.035},"gold_commit":"COMMIT value=33.035","gold_commit_verified":true,"truth_sha256":"620ad8ab9e7037ebdcb87c8affbc4f0b70abea57e8a5f160a0f595cdd273549c"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900002,"instance_hash":"706f0c572763afc39ddd70adc89a38756d79384a81098083f952da7dbd6fb829","observation":{"variables":["conductivity","humidity","stir_rate","yield"],"target":"yield","candidates":["conductivity","humidity","stir_rate"],"intervention_range":{"stir_rate":[29.6,34.4],"conductivity":[17.7,28.5],"yield":[33.2,39.8],"humidity":[25.5,48.5]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"conductivity":19.3,"stir_rate":33.7},"tolerance":0.57,"instruction":"predict the mean of yield under the joint intervention do(conductivity=19.3, stir_rate=33.7), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of yield under do(conductivity=19.3, stir_rate=33.7)| <= 0.57; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 3 interventions. Then: COMMIT value=<number> (the predicted mean of yield).","experiment_budget":{"maximum":3,"used":0,"remaining":3},"history":[{"kind":"observational","n":200,"mean":{"conductivity":23.25,"humidity":37.23,"stir_rate":32.03,"yield":36.62},"cov":[[1.795,3.556,-0.4304,0.1174],[3.556,7.895,-0.8867,-0.154],[-0.4304,-0.8867,0.4084,-0.004474],[0.1174,-0.154,-0.004474,0.6609]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"conductivity":19.3,"stir_rate":33.7},"tolerance":0.57},"direct_causes_of_each_variable":{"conductivity":["stir_rate"],"humidity":["conductivity","stir_rate"],"stir_rate":[],"yield":["conductivity","stir_rate"]},"variables_driven_by_the_unobserved_common_cause":["conductivity","humidity","yield"],"answer":35.2},"gold_commit":"COMMIT value=35.2","gold_commit_verified":true,"truth_sha256":"fedafe59fdadf80b80524bc86fffcf9eae43e8b72028d9a0bc57dee65cc38af7"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900003,"instance_hash":"dfce926062d2e0f83e5b475e5143e327f78df9563c04d3a6023a866a7fbab96b","observation":{"variables":["catalyst","growth","inlet_temp","salt_conc"],"target":"growth","candidates":["catalyst","inlet_temp","salt_conc"],"intervention_range":{"catalyst":[27.8,32.6],"inlet_temp":[3.2,13.0],"salt_conc":[14.7,22.9],"growth":[27.0,39.8]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"inlet_temp":12.5,"salt_conc":15.3},"tolerance":1.3,"instruction":"predict the mean of growth under the joint intervention do(inlet_temp=12.5, salt_conc=15.3), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of growth under do(inlet_temp=12.5, salt_conc=15.3)| <= 1.3; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 3 interventions. Then: COMMIT value=<number> (the predicted mean of growth).","experiment_budget":{"maximum":3,"used":0,"remaining":3},"history":[{"kind":"observational","n":200,"mean":{"catalyst":30.1,"growth":33.5,"inlet_temp":8.02,"salt_conc":18.72},"cov":[[0.3531,-0.01475,0.07994,0.01758],[-0.01475,2.358,-1.29,-1.311],[0.07994,-1.29,1.362,0.8467],[0.01758,-1.311,0.8467,0.9715]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"inlet_temp":12.5,"salt_conc":15.3},"tolerance":1.3},"direct_causes_of_each_variable":{"catalyst":[],"growth":["inlet_temp","salt_conc"],"inlet_temp":[],"salt_conc":["inlet_temp"]},"variables_driven_by_the_unobserved_common_cause":["growth","inlet_temp"],"answer":32.023},"gold_commit":"COMMIT value=32.023","gold_commit_verified":true,"truth_sha256":"0522cd6b80ada8c6d4f406b3d95741859661cce5fa154714724e322d00ee441d"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900004,"instance_hash":"d9dcd0b8807169de6ad8178fe24dfb41b0a2799dd064214ba0a6a63111c32ff2","observation":{"variables":["catalyst","growth","pressure","turbidity"],"target":"growth","candidates":["catalyst","pressure","turbidity"],"intervention_range":{"catalyst":[28.9,32.9],"turbidity":[11.4,22.8],"pressure":[9.1,18.3],"growth":[4.4,19.2]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of growth: the variables that appear with a nonzero coefficient in growth's own structural equation (not causes acting only through other variables, not effects of growth, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 4 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[{"kind":"observational","n":200,"mean":{"catalyst":30.92,"growth":11.84,"pressure":13.68,"turbidity":17.15},"cov":[[0.2646,0.09179,0.172,-0.2084],[0.09179,3.133,-1.391,2.005],[0.172,-1.391,1.214,-1.273],[-0.2084,2.005,-1.273,2.074]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"catalyst":[],"growth":["catalyst","pressure"],"pressure":["turbidity"],"turbidity":["catalyst"]},"variables_driven_by_the_unobserved_common_cause":["growth","turbidity"],"answer":["catalyst","pressure"]},"gold_commit":"COMMIT causes=catalyst,pressure","gold_commit_verified":true,"truth_sha256":"de9dca8f2b8dd195935a7d2545b38eb236a0053cce030a751e4eb4058d96617b"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900005,"instance_hash":"6850ebaee16c5406f989ecf3a6e1c5dcce143b3c1a3bd9fd695e8387ba9b6844","observation":{"variables":["catalyst","growth","stir_rate","turbidity"],"target":"growth","candidates":["catalyst","stir_rate","turbidity"],"intervention_range":{"turbidity":[4.4,9.2],"catalyst":[35.2,44.6],"stir_rate":[27.4,35.0],"growth":[13.0,21.4]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of growth: the variables that appear with a nonzero coefficient in growth's own structural equation (not causes acting only through other variables, not effects of growth, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 4 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[{"kind":"observational","n":200,"mean":{"catalyst":39.76,"growth":17.25,"stir_rate":31.12,"turbidity":6.86},"cov":[[1.151,-0.2145,0.5642,0.1318],[-0.2145,1.163,0.4485,-0.2017],[0.5642,0.4485,0.9253,-0.2464],[0.1318,-0.2017,-0.2464,0.3019]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"catalyst":["turbidity"],"growth":["stir_rate"],"stir_rate":["catalyst","turbidity"],"turbidity":[]},"variables_driven_by_the_unobserved_common_cause":["catalyst","growth"],"answer":["stir_rate"]},"gold_commit":"COMMIT causes=stir_rate","gold_commit_verified":true,"truth_sha256":"99a80acc03f9ffc763268fbd13bc055b40317630e95b88f74648bb7fb4e9d48e"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900006,"instance_hash":"7ed290fcbb6094e8c736ba37382b99db63089e35522961923548699273367e86","observation":{"variables":["pigment","salt_conc","stir_rate","yield"],"target":"yield","candidates":["pigment","salt_conc","stir_rate"],"intervention_range":{"pigment":[12.6,21.6],"salt_conc":[11.3,20.9],"yield":[9.9,18.9],"stir_rate":[21.6,43.6]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of yield: the variables that appear with a nonzero coefficient in yield's own structural equation (not causes acting only through other variables, not effects of yield, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 4 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[{"kind":"observational","n":200,"mean":{"pigment":17.01,"salt_conc":16.0,"stir_rate":32.72,"yield":14.42},"cov":[[1.265,1.193,-2.687,0.1972],[1.193,1.401,-2.662,-0.02717],[-2.687,-2.662,8.047,-1.775],[0.1972,-0.02717,-1.775,1.371]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"pigment":[],"salt_conc":["pigment"],"stir_rate":["salt_conc","yield"],"yield":["salt_conc"]},"variables_driven_by_the_unobserved_common_cause":["pigment","stir_rate","yield"],"answer":["salt_conc"]},"gold_commit":"COMMIT causes=salt_conc","gold_commit_verified":true,"truth_sha256":"63c3057378f6363ad2fcf34bf657c1cb18abe6235f1ca1c42fb5b7005c34aa11"}
{"family":"causal_intervention","level":0,"split":"dev","seed":900007,"instance_hash":"9cf2d61a7871ad9481095daf235e91bb24fcf95f6111f75a25c1a76282ed5ccf","observation":{"variables":["catalyst","output","pressure","salt_conc"],"target":"output","candidates":["catalyst","pressure","salt_conc"],"intervention_range":{"pressure":[6.8,18.2],"catalyst":[18.7,32.5],"output":[16.7,26.1],"salt_conc":[24.5,52.1]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on output has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"catalyst":31.7,"pressure":17.4},"tolerance":1.26,"instruction":"predict the mean of output under the joint intervention do(catalyst=31.7, pressure=17.4), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of output under do(catalyst=31.7, pressure=17.4)| <= 1.26; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 3 interventions. Then: COMMIT value=<number> (the predicted mean of output).","experiment_budget":{"maximum":3,"used":0,"remaining":3},"history":[{"kind":"observational","n":200,"mean":{"catalyst":25.62,"output":21.48,"pressure":12.5,"salt_conc":38.43},"cov":[[3.11,-1.474,-2.425,-5.448],[-1.474,1.335,1.128,3.317],[-2.425,1.128,2.037,4.49],[-5.448,3.317,4.49,11.29]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"catalyst":31.7,"pressure":17.4},"tolerance":1.26},"direct_causes_of_each_variable":{"catalyst":["pressure"],"output":["catalyst","pressure"],"pressure":[],"salt_conc":["output","pressure"]},"variables_driven_by_the_unobserved_common_cause":["output","pressure","salt_conc"],"answer":12.279},"gold_commit":"COMMIT value=12.279","gold_commit_verified":true,"truth_sha256":"35c6c3ed22c426674b78dc56fed30af6f510981a998874d18d85a0e87a0ace32"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900000,"instance_hash":"a95eae9ae9d63820ba87a650e93cd535b689b389ace776a151e19283e4fa3d37","observation":{"variables":["inlet_temp","light_dose","output","redox","turbidity","viscosity"],"target":"output","candidates":["inlet_temp","light_dose","redox","turbidity","viscosity"],"intervention_range":{"light_dose":[6.8,18.0],"turbidity":[0.2,13.8],"output":[33.5,46.5],"inlet_temp":[-0.0,21.2],"redox":[12.0,29.2],"viscosity":[1.6,23.4]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on output has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"light_dose":15.8,"turbidity":12.9},"tolerance":1.04,"instruction":"predict the mean of output under the joint intervention do(light_dose=15.8, turbidity=12.9), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of output under do(light_dose=15.8, turbidity=12.9)| <= 1.04; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of output).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"inlet_temp":10.53,"light_dose":12.41,"output":39.88,"redox":20.64,"turbidity":7.06,"viscosity":12.51},"cov":[[6.292,2.715,3.348,-4.775,2.841,5.727],[2.715,1.855,1.02,-2.109,2.104,3.332],[3.348,1.02,2.499,-2.527,0.7104,2.536],[-4.775,-2.109,-2.527,4.241,-2.189,-4.758],[2.841,2.104,0.7104,-2.189,2.766,3.649],[5.727,3.332,2.536,-4.758,3.649,6.91]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"light_dose":15.8,"turbidity":12.9},"tolerance":1.04},"direct_causes_of_each_variable":{"inlet_temp":["output","turbidity"],"light_dose":[],"output":["light_dose","turbidity"],"redox":["inlet_temp"],"turbidity":["light_dose"],"viscosity":["light_dose","redox"]},"variables_driven_by_the_unobserved_common_cause":["light_dose","output"],"answer":36.937},"gold_commit":"COMMIT value=36.937","gold_commit_verified":true,"truth_sha256":"da39b426ae96dd328862ee2d51e24974c58b8780131e15622ab6cf1791a007c3"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900001,"instance_hash":"ca7d6a640e81fdf94b1beb0f9843f7e1b5372f22dd2ada2ce8e0bb6cec90249e","observation":{"variables":["foam_height","ph_level","redox","viscosity","yield"],"target":"yield","candidates":["foam_height","ph_level","redox","viscosity"],"intervention_range":{"foam_height":[19.5,30.3],"redox":[2.6,16.2],"viscosity":[10.5,23.7],"yield":[10.7,23.3],"ph_level":[21.8,31.4]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"foam_height":20.2,"redox":13.4},"tolerance":0.86,"instruction":"predict the mean of yield under the joint intervention do(foam_height=20.2, redox=13.4), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of yield under do(foam_height=20.2, redox=13.4)| <= 0.86; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of yield).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"foam_height":24.88,"ph_level":26.62,"redox":9.51,"viscosity":16.98,"yield":16.92},"cov":[[1.848,0.7131,-2.156,1.785,1.068],[0.7131,1.442,-1.077,0.9384,1.526],[-2.156,-1.077,2.861,-2.379,-1.694],[1.785,0.9384,-2.379,2.574,1.478],[1.068,1.526,-1.694,1.478,2.455]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"foam_height":20.2,"redox":13.4},"tolerance":0.86},"direct_causes_of_each_variable":{"foam_height":[],"ph_level":["yield"],"redox":["foam_height"],"viscosity":["redox"],"yield":["foam_height","redox"]},"variables_driven_by_the_unobserved_common_cause":["foam_height","yield"],"answer":18.963},"gold_commit":"COMMIT value=18.963","gold_commit_verified":true,"truth_sha256":"2ae8d0ce71acc32c9b9b656c3273b3aef3943330f863ff91890329cd24a10630"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900002,"instance_hash":"e02916a33b5ac1558892d923c0e817ce6f81dd9a5555f08363491d0a8a16adde","observation":{"variables":["output","ph_level","pressure","salt_conc","viscosity"],"target":"output","candidates":["ph_level","pressure","salt_conc","viscosity"],"intervention_range":{"pressure":[16.9,23.3],"ph_level":[16.8,29.8],"output":[12.1,19.9],"viscosity":[4.4,15.4],"salt_conc":[7.5,14.7]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on output has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"ph_level":27.7,"pressure":22.5},"tolerance":0.58,"instruction":"predict the mean of output under the joint intervention do(ph_level=27.7, pressure=22.5), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of output under do(ph_level=27.7, pressure=22.5)| <= 0.58; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of output).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"output":16.07,"ph_level":23.16,"pressure":20.08,"salt_conc":11.14,"viscosity":9.87},"cov":[[1.098,-0.1206,-0.1332,0.03244,1.101],[-0.1206,2.953,0.7882,-0.05634,-0.6234],[-0.1332,0.7882,0.6343,-0.08491,-0.5829],[0.03244,-0.05634,-0.08491,0.7778,0.1971],[1.101,-0.6234,-0.5829,0.1971,2.222]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"ph_level":27.7,"pressure":22.5},"tolerance":0.58},"direct_causes_of_each_variable":{"output":["ph_level","pressure"],"ph_level":["pressure"],"pressure":[],"salt_conc":[],"viscosity":["output","pressure"]},"variables_driven_by_the_unobserved_common_cause":["output","ph_level"],"answer":17.028},"gold_commit":"COMMIT value=17.028","gold_commit_verified":true,"truth_sha256":"185ae4bddecb2693f2efaa47be50e513322c0e0d134c77160887060cd35e2ac8"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900003,"instance_hash":"528fb8445a48bfa188ec1774fd6c6f384ac827c44dcf474de7901532e40ccabe","observation":{"variables":["conductivity","feed_flow","light_dose","ph_level","salt_conc","yield"],"target":"yield","candidates":["conductivity","feed_flow","light_dose","ph_level","salt_conc"],"intervention_range":{"conductivity":[16.8,23.0],"feed_flow":[30.4,39.8],"light_dose":[12.2,26.8],"yield":[16.8,43.6],"ph_level":[12.5,33.1],"salt_conc":[11.1,22.1]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"conductivity":18.1,"light_dose":24.8},"tolerance":1.16,"instruction":"predict the mean of yield under the joint intervention do(conductivity=18.1, light_dose=24.8), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of yield under do(conductivity=18.1, light_dose=24.8)| <= 1.16; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of yield).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"conductivity":19.9,"feed_flow":35.12,"light_dose":19.6,"ph_level":22.68,"salt_conc":16.59,"yield":30.2},"cov":[[0.6259,0.6953,-0.8235,-0.4074,0.6763,-2.52],[0.6953,1.349,-1.027,-0.333,1.284,-3.534],[-0.8235,-1.027,3.379,-2.57,-0.9114,4.071],[-0.4074,-0.333,-2.57,5.995,-0.3885,1.641],[0.6763,1.284,-0.9114,-0.3885,1.751,-3.295],[-2.52,-3.534,4.071,1.641,-3.295,12.24]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"conductivity":18.1,"light_dose":24.8},"tolerance":1.16},"direct_causes_of_each_variable":{"conductivity":[],"feed_flow":["conductivity"],"light_dose":["conductivity"],"ph_level":["feed_flow","light_dose","yield"],"salt_conc":["feed_flow"],"yield":["conductivity","feed_flow","light_dose"]},"variables_driven_by_the_unobserved_common_cause":["light_dose","ph_level","yield"],"answer":40.791},"gold_commit":"COMMIT value=40.791","gold_commit_verified":true,"truth_sha256":"a7e01117190f4976bd4657b43902d959a2f364732f9ebe6b70ba2d0ab21c1245"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900004,"instance_hash":"7e54477a60769ed44f095d995534a0ba1d0ec7dc1e4ed85f0306845daf943a9a","observation":{"variables":["foam_height","humidity","oxygen","pressure","titer"],"target":"titer","candidates":["foam_height","humidity","oxygen","pressure"],"intervention_range":{"humidity":[26.6,31.8],"oxygen":[34.4,41.4],"pressure":[14.1,28.3],"foam_height":[23.4,37.8],"titer":[3.1,15.3]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on titer has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"foam_height":24.4,"pressure":16.0},"tolerance":1.85,"instruction":"predict the mean of titer under the joint intervention do(foam_height=24.4, pressure=16.0), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of titer under do(foam_height=24.4, pressure=16.0)| <= 1.85; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of titer).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"foam_height":30.67,"humidity":29.16,"oxygen":37.97,"pressure":21.22,"titer":9.04},"cov":[[3.213,0.04412,0.54,-2.497,-1.345],[0.04412,0.3972,-0.03025,-0.4227,0.4695],[0.54,-0.03025,0.668,0.1127,0.1275],[-2.497,-0.4227,0.1127,3.157,0.8083],[-1.345,0.4695,0.1275,0.8083,2.598]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"foam_height":24.4,"pressure":16.0},"tolerance":1.85},"direct_causes_of_each_variable":{"foam_height":["humidity","oxygen","pressure"],"humidity":[],"oxygen":[],"pressure":["humidity"],"titer":["foam_height","oxygen","pressure"]},"variables_driven_by_the_unobserved_common_cause":["pressure","titer"],"answer":21.3},"gold_commit":"COMMIT value=21.3","gold_commit_verified":true,"truth_sha256":"4bf2b6d8cdbbfb5da3c724240305d80306310a17d9552668fe6d1ced4f36bd7f"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900005,"instance_hash":"91f56d4ce4a4d8b49c1b76c99415a077eba0ec783bc07aa23ad9e43b68659b15","observation":{"variables":["conductivity","foam_height","light_dose","output","pressure"],"target":"output","candidates":["conductivity","foam_height","light_dose","pressure"],"intervention_range":{"light_dose":[20.7,25.9],"conductivity":[9.7,20.1],"pressure":[24.9,34.7],"foam_height":[19.1,31.1],"output":[19.2,40.8]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on output has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of output: the variables that appear with a nonzero coefficient in output's own structural equation (not causes acting only through other variables, not effects of output, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 4 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[{"kind":"observational","n":200,"mean":{"conductivity":14.79,"foam_height":25.33,"light_dose":23.2,"output":30.32,"pressure":29.76},"cov":[[1.53,0.08465,-0.1254,-2.32,1.014],[0.08465,2.027,-0.3239,0.8081,0.8181],[-0.1254,-0.3239,0.393,-0.4647,-0.08319],[-2.32,0.8081,-0.4647,6.584,-1.94],[1.014,0.8181,-0.08319,-1.94,1.368]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"conductivity":[],"foam_height":["conductivity","light_dose","pressure"],"light_dose":[],"output":["foam_height","light_dose","pressure"],"pressure":["conductivity"]},"variables_driven_by_the_unobserved_common_cause":["conductivity","output"],"answer":["foam_height","light_dose","pressure"]},"gold_commit":"COMMIT causes=foam_height,light_dose,pressure","gold_commit_verified":true,"truth_sha256":"3d5f4b2e58088d056f4bc2674e532ca92f92286afb30e73d777b7b9440112e03"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900006,"instance_hash":"e520775b6d3b88cfdb996bd4f0ce2e9f8492390808e67cd8c2b691882939fd55","observation":{"variables":["feed_flow","growth","inlet_temp","light_dose","pressure","viscosity"],"target":"growth","candidates":["feed_flow","inlet_temp","light_dose","pressure","viscosity"],"intervention_range":{"light_dose":[8.2,21.0],"viscosity":[20.5,32.5],"pressure":[18.1,32.5],"inlet_temp":[7.8,23.4],"growth":[12.3,29.9],"feed_flow":[-1.1,16.1]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"inlet_temp":20.9,"light_dose":9.5},"tolerance":1.09,"instruction":"predict the mean of growth under the joint intervention do(inlet_temp=20.9, light_dose=9.5), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of growth under do(inlet_temp=20.9, light_dose=9.5)| <= 1.09; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of growth).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"feed_flow":7.36,"growth":20.95,"inlet_temp":15.67,"light_dose":14.64,"pressure":25.17,"viscosity":26.52},"cov":[[4.603,0.6278,-3.955,1.355,0.8407,1.334],[0.6278,5.574,-0.6232,-2.559,3.647,-2.641],[-3.955,-0.6232,4.089,-1.399,-0.8427,-1.349],[1.355,-2.559,-1.399,2.524,-2.128,2.175],[0.8407,3.647,-0.8427,-2.128,3.425,-1.897],[1.334,-2.641,-1.349,2.175,-1.897,2.238]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"inlet_temp":20.9,"light_dose":9.5},"tolerance":1.09},"direct_causes_of_each_variable":{"feed_flow":["inlet_temp"],"growth":["inlet_temp","light_dose","viscosity"],"inlet_temp":["light_dose","pressure","viscosity"],"light_dose":[],"pressure":[],"viscosity":["light_dose"]},"variables_driven_by_the_unobserved_common_cause":["growth","light_dose","pressure"],"answer":27.844},"gold_commit":"COMMIT value=27.844","gold_commit_verified":true,"truth_sha256":"f8559f40fba08ad51677c8d34515fc889745b2f93a2fbb348b22d0f895a3f85e"}
{"family":"causal_intervention","level":1,"split":"dev","seed":900007,"instance_hash":"27a40bd58208310ac42489ea024c61c95114cd22ea76a245de9e469b119258c5","observation":{"variables":["catalyst","light_dose","purity","salt_conc","turbidity"],"target":"purity","candidates":["catalyst","light_dose","salt_conc","turbidity"],"intervention_range":{"light_dose":[30.2,37.0],"turbidity":[0.8,14.8],"purity":[6.0,23.8],"catalyst":[20.0,49.2],"salt_conc":[24.7,46.5]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on purity has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"light_dose":31.6,"turbidity":12.2},"tolerance":0.67,"instruction":"predict the mean of purity under the joint intervention do(light_dose=31.6, turbidity=12.2), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of purity under do(light_dose=31.6, turbidity=12.2)| <= 0.67; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of purity).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"catalyst":34.92,"light_dose":33.52,"purity":15.04,"salt_conc":35.7,"turbidity":7.87},"cov":[[10.98,-2.474,6.593,6.465,3.074],[-2.474,0.6859,-1.507,-1.349,-0.7011],[6.593,-1.507,4.341,3.995,2.136],[6.465,-1.349,3.995,6.369,3.661],[3.074,-0.7011,2.136,3.661,2.808]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"light_dose":31.6,"turbidity":12.2},"tolerance":0.67},"direct_causes_of_each_variable":{"catalyst":["light_dose","purity"],"light_dose":[],"purity":["light_dose","turbidity"],"salt_conc":["catalyst","light_dose"],"turbidity":["light_dose"]},"variables_driven_by_the_unobserved_common_cause":["purity","salt_conc","turbidity"],"answer":21.644},"gold_commit":"COMMIT value=21.644","gold_commit_verified":true,"truth_sha256":"1c1a4acaf417bd732c5de184c3875c5da4475c85b27eb45fdbf07ade7e54989a"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900000,"instance_hash":"583b7d78a311a0f3206a396c321761065bd08e37a484d03ddde62f8676fb9b96","observation":{"variables":["catalyst","foam_height","light_dose","pressure","stir_rate","yield"],"target":"yield","candidates":["catalyst","foam_height","light_dose","pressure","stir_rate"],"intervention_range":{"stir_rate":[8.0,15.6],"light_dose":[15.7,32.1],"pressure":[14.0,21.0],"yield":[7.0,31.2],"foam_height":[-0.8,17.2],"catalyst":[8.2,26.6]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"light_dose":30.6,"stir_rate":14.3},"tolerance":1.1,"instruction":"predict the mean of yield under the joint intervention do(light_dose=30.6, stir_rate=14.3), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of yield under do(light_dose=30.6, stir_rate=14.3)| <= 1.1; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of yield).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"catalyst":17.55,"foam_height":8.08,"light_dose":24.15,"pressure":17.52,"stir_rate":11.95,"yield":18.87},"cov":[[7.646,-6.639,1.075,-1.333,1.294,-5.933],[-6.639,6.358,-1.138,1.285,-1.259,5.748],[1.075,-1.138,5.241,0.2231,1.352,-4.798],[-1.333,1.285,0.2231,0.9729,0.1052,0.6133],[1.294,-1.259,1.352,0.1052,1.208,-2.858],[-5.933,5.748,-4.798,0.6133,-2.858,10.12]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"light_dose":30.6,"stir_rate":14.3},"tolerance":1.1},"direct_causes_of_each_variable":{"catalyst":["foam_height"],"foam_height":["light_dose","pressure","yield"],"light_dose":["stir_rate"],"pressure":[],"stir_rate":[],"yield":["light_dose","pressure","stir_rate"]},"variables_driven_by_the_unobserved_common_cause":["foam_height","light_dose","yield"],"answer":8.019},"gold_commit":"COMMIT value=8.019","gold_commit_verified":true,"truth_sha256":"c148761a70332efbe39b24517599eb16152ac29191002cdcbd5870c7de230151"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900001,"instance_hash":"a76c298514d3a646d36bee81ca594155be95002a9a7c743550ab1edd83b20fe4","observation":{"variables":["conductivity","oxygen","stir_rate","titer","turbidity","viscosity"],"target":"titer","candidates":["conductivity","oxygen","stir_rate","turbidity","viscosity"],"intervention_range":{"turbidity":[34.2,40.4],"conductivity":[16.7,27.1],"titer":[24.5,40.9],"stir_rate":[9.1,15.9],"viscosity":[17.9,30.3],"oxygen":[6.4,13.0]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on titer has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of titer: the variables that appear with a nonzero coefficient in titer's own structural equation (not causes acting only through other variables, not effects of titer, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 5 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[{"kind":"observational","n":200,"mean":{"conductivity":21.92,"oxygen":9.8,"stir_rate":12.62,"titer":32.58,"turbidity":37.3,"viscosity":24.08},"cov":[[2.435,0.04916,-0.1599,-2.443,1.04,0.669],[0.04916,0.8956,0.009961,0.1197,-0.04825,-0.1418],[-0.1599,0.009961,0.9808,0.01634,-0.03937,-0.8527],[-2.443,0.1197,0.01634,6.304,-0.973,-2.104],[1.04,-0.04825,-0.03937,-0.973,0.8625,0.2004],[0.669,-0.1418,-0.8527,-2.104,0.2004,2.877]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"conductivity":["turbidity"],"oxygen":[],"stir_rate":[],"titer":["conductivity"],"turbidity":[],"viscosity":["conductivity","stir_rate","titer"]},"variables_driven_by_the_unobserved_common_cause":["titer","viscosity"],"answer":["conductivity"]},"gold_commit":"COMMIT causes=conductivity","gold_commit_verified":true,"truth_sha256":"7ca7c0e525464c2381026d1982f7bd63bc61588c60171bb8b1571ebda2e29a7d"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900002,"instance_hash":"d466a33a3d81702f11ef888ab9fc6d8dcd33a5bf65fd0ccc3f3d7e7f8aad28f1","observation":{"variables":["foam_height","humidity","oxygen","pigment","purity","redox","turbidity"],"target":"purity","candidates":["foam_height","humidity","oxygen","pigment","redox","turbidity"],"intervention_range":{"foam_height":[23.6,37.2],"turbidity":[22.6,32.8],"pigment":[22.8,37.0],"purity":[12.4,40.4],"humidity":[29.7,48.9],"redox":[-0.4,12.6],"oxygen":[10.1,30.7]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on purity has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of purity: the variables that appear with a nonzero coefficient in purity's own structural equation (not causes acting only through other variables, not effects of purity, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 6 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":6,"used":0,"remaining":6},"history":[{"kind":"observational","n":200,"mean":{"foam_height":30.26,"humidity":39.55,"oxygen":20.12,"pigment":29.98,"purity":26.11,"redox":6.26,"turbidity":27.58},"cov":[[4.119,-4.919,4.687,-3.66,7.665,-3.015,2.336],[-4.919,9.195,-5.873,4.686,-11.38,3.537,-3.546],[4.687,-5.873,8.332,-4.158,8.688,-4.633,3.169],[-3.66,4.686,-4.158,3.87,-7.647,2.635,-2.127],[7.665,-11.38,8.688,-7.647,17.38,-5.386,4.5],[-3.015,3.537,-4.633,2.635,-5.386,3.265,-1.75],[2.336,-3.546,3.169,-2.127,4.5,-1.75,2.177]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":9,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"foam_height":[],"humidity":["pigment","purity","turbidity"],"oxygen":["redox","turbidity"],"pigment":["foam_height"],"purity":["pigment"],"redox":["foam_height"],"turbidity":["foam_height"]},"variables_driven_by_the_unobserved_common_cause":["foam_height","humidity","purity"],"answer":["pigment"]},"gold_commit":"COMMIT causes=pigment","gold_commit_verified":true,"truth_sha256":"80e63e615cd1fcac5700e3ca1dd49a3e94b200f489601f6a75c00c3088b44f7c"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900003,"instance_hash":"a8a8965cc09950632ab3fed399105b2130fbbf66a5304485b4ea31cf1c288f34","observation":{"variables":["catalyst","conductivity","feed_flow","humidity","purity","turbidity","viscosity"],"target":"purity","candidates":["catalyst","conductivity","feed_flow","humidity","turbidity","viscosity"],"intervention_range":{"conductivity":[20.9,28.9],"catalyst":[4.1,16.7],"turbidity":[15.7,24.9],"viscosity":[18.6,26.8],"humidity":[24.3,39.7],"feed_flow":[13.2,32.4],"purity":[4.3,41.3]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on purity has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of purity: the variables that appear with a nonzero coefficient in purity's own structural equation (not causes acting only through other variables, not effects of purity, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 6 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":6,"used":0,"remaining":6},"history":[{"kind":"observational","n":200,"mean":{"catalyst":10.13,"conductivity":24.89,"feed_flow":23.02,"humidity":31.83,"purity":22.25,"turbidity":20.16,"viscosity":22.89},"cov":[[3.285,-1.653,-0.6275,0.6237,1.964,0.6178,-0.3731],[-1.653,1.33,-0.11,0.08521,0.4165,0.08423,-0.2958],[-0.6275,-0.11,7.529,-5.622,-12.96,-2.171,0.3208],[0.6237,0.08521,-5.622,4.819,10.32,1.853,-0.3216],[1.964,0.4165,-12.96,10.32,26.39,4.775,-2.205],[0.6178,0.08423,-2.171,1.853,4.775,1.613,-0.3422],[-0.3731,-0.2958,0.3208,-0.3216,-2.205,-0.3422,1.538]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":9,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"catalyst":["conductivity"],"conductivity":[],"feed_flow":["humidity"],"humidity":["turbidity"],"purity":["feed_flow","turbidity","viscosity"],"turbidity":["catalyst","conductivity"],"viscosity":["catalyst","conductivity"]},"variables_driven_by_the_unobserved_common_cause":["humidity","purity"],"answer":["feed_flow","turbidity","viscosity"]},"gold_commit":"COMMIT causes=feed_flow,turbidity,viscosity","gold_commit_verified":true,"truth_sha256":"dc959f9c00b0ce0f38eb4ec0bef9e69bd9d956210414011d2acf998492fba27a"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900004,"instance_hash":"87871d04fd770dbaf2f78e4bf10394187443348e9daeaa73e8d6b90b43c85366","observation":{"variables":["catalyst","conductivity","light_dose","output","pressure","viscosity"],"target":"output","candidates":["catalyst","conductivity","light_dose","pressure","viscosity"],"intervention_range":{"pressure":[12.2,25.6],"viscosity":[32.8,40.0],"light_dose":[6.9,12.5],"conductivity":[15.5,24.5],"catalyst":[28.2,44.6],"output":[5.2,38.6]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on output has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of output: the variables that appear with a nonzero coefficient in output's own structural equation (not causes acting only through other variables, not effects of output, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 5 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[{"kind":"observational","n":200,"mean":{"catalyst":36.01,"conductivity":19.88,"light_dose":9.76,"output":22.63,"pressure":19.05,"viscosity":36.41},"cov":[[4.901,1.02,-0.7108,-8.146,-3.417,0.0176],[1.02,1.86,-0.0556,-1.424,-0.8419,-0.04913],[-0.7108,-0.0556,0.5871,0.3158,0.1277,-0.01164],[-8.146,-1.424,0.3158,18.06,6.752,1.006],[-3.417,-0.8419,0.1277,6.752,3.37,-0.05836],[0.0176,-0.04913,-0.01164,1.006,-0.05836,0.8247]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"catalyst":["light_dose","pressure"],"conductivity":["pressure"],"light_dose":[],"output":["catalyst","light_dose","viscosity"],"pressure":[],"viscosity":[]},"variables_driven_by_the_unobserved_common_cause":["conductivity","output","pressure"],"answer":["catalyst","light_dose","viscosity"]},"gold_commit":"COMMIT causes=catalyst,light_dose,viscosity","gold_commit_verified":true,"truth_sha256":"761f2d4aa68c9148a9de9ce54465f1e63ba1c3d7fd7eecbb84eb6789f4a45ec5"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900005,"instance_hash":"7d55a6cfef70e5f8c62c8af2ef966dae59662e9fd02080a6e1da446b3b22b348","observation":{"variables":["catalyst","growth","oxygen","redox","turbidity","viscosity"],"target":"growth","candidates":["catalyst","oxygen","redox","turbidity","viscosity"],"intervention_range":{"redox":[-0.5,12.9],"oxygen":[11.4,27.6],"growth":[27.3,39.1],"viscosity":[23.1,29.9],"catalyst":[3.2,30.8],"turbidity":[30.7,42.7]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"oxygen":13.3,"redox":1.0},"tolerance":1.6,"instruction":"predict the mean of growth under the joint intervention do(oxygen=13.3, redox=1.0), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of growth under do(oxygen=13.3, redox=1.0)| <= 1.6; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of growth).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"catalyst":17.07,"growth":33.34,"oxygen":19.48,"redox":6.2,"turbidity":36.78,"viscosity":26.5},"cov":[[17.53,6.106,9.302,-6.306,-5.853,-0.1479],[6.106,3.22,2.696,-1.649,-1.655,-0.1247],[9.302,2.696,5.823,-4.199,-3.633,-0.0186],[-6.306,-1.649,-4.199,4.038,2.604,0.005051],[-5.853,-1.655,-3.633,2.604,2.949,-0.01036],[-0.1479,-0.1247,-0.0186,0.005051,-0.01036,0.9765]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"oxygen":13.3,"redox":1.0},"tolerance":1.6},"direct_causes_of_each_variable":{"catalyst":["growth","oxygen"],"growth":["oxygen","redox"],"oxygen":["redox"],"redox":[],"turbidity":["oxygen"],"viscosity":[]},"variables_driven_by_the_unobserved_common_cause":["growth","redox"],"answer":23.546},"gold_commit":"COMMIT value=23.546","gold_commit_verified":true,"truth_sha256":"981f37eb54911730ce10f21f624c29e828a8c49fc5708819130a63e74494338b"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900006,"instance_hash":"cd4d2156b0b2294f1e42c70259ada3f36fab6561e645939a6baf98364a087a8a","observation":{"variables":["growth","ph_level","pressure","redox","stir_rate","viscosity"],"target":"growth","candidates":["ph_level","pressure","redox","stir_rate","viscosity"],"intervention_range":{"redox":[2.3,10.1],"pressure":[28.4,38.2],"growth":[29.0,45.6],"ph_level":[13.0,25.6],"stir_rate":[11.5,22.1],"viscosity":[9.2,27.0]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on growth has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"direct_causes","instruction":"find the set of direct causes of growth: the variables that appear with a nonzero coefficient in growth's own structural equation (not causes acting only through other variables, not effects of growth, not merely correlated variables)","report":["causes"],"success_rule":"the COMMIT succeeds only if the committed set equals the set of direct causes exactly; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 5 interventions. Then: COMMIT causes=<comma-separated variable names> (or COMMIT causes=none).","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[{"kind":"observational","n":200,"mean":{"growth":37.17,"ph_level":19.5,"pressure":33.3,"redox":6.18,"stir_rate":16.67,"viscosity":18.34},"cov":[[5.916,-1.974,2.383,-1.156,-1.305,-4.361],[-1.974,3.619,0.1078,-0.2652,-0.07009,3.979],[2.383,0.1078,1.934,-0.9621,-0.7295,-1.706],[-1.156,-0.2652,-0.9621,1.347,-0.4509,0.632],[-1.305,-0.07009,-0.7295,-0.4509,2.648,0.6415],[-4.361,3.979,-1.706,0.632,0.6415,6.695]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":4},"hidden_truth":{"question":{"kind":"direct_causes"},"direct_causes_of_each_variable":{"growth":["pressure"],"ph_level":[],"pressure":["redox"],"redox":[],"stir_rate":["growth","redox"],"viscosity":["ph_level","pressure"]},"variables_driven_by_the_unobserved_common_cause":["growth","ph_level","stir_rate"],"answer":["pressure"]},"gold_commit":"COMMIT causes=pressure","gold_commit_verified":true,"truth_sha256":"300626c299b8c3fba271c991a4cb45c5a827fd5bfd506f920dbd2ecbaeff155f"}
{"family":"causal_intervention","level":2,"split":"dev","seed":900007,"instance_hash":"626a17be252802af157c1619d37635fe82945549688b76d46e8cbc718b6187e9","observation":{"variables":["catalyst","foam_height","light_dose","oxygen","ph_level","pressure","yield"],"target":"yield","candidates":["catalyst","foam_height","light_dose","oxygen","ph_level","pressure"],"intervention_range":{"ph_level":[36.1,42.1],"catalyst":[15.6,29.6],"yield":[13.1,35.1],"pressure":[28.7,40.9],"oxygen":[16.1,22.7],"light_dose":[20.5,39.5],"foam_height":[7.6,24.8]},"model":"hidden linear structural causal model over the observed variables: each variable = intercept + sum of coefficient x (its direct causes) + Gaussian noise; the causal graph is a random DAG (names carry no information); an unobserved common cause may drive several variables; every direct effect on yield has |coefficient| >= 0.6. INTERVENE X=v sets X to v in a fresh batch of 20 samples (X's own causes are cut; the other variables respond through the graph); the observational record has 200 samples, cov rows/columns in the order of 'variables'","objective":{"kind":"joint_effect","do":{"catalyst":28.0,"ph_level":37.3},"tolerance":1.15,"instruction":"predict the mean of yield under the joint intervention do(catalyst=28.0, ph_level=37.3), both variables set at once; the laboratory can set only one variable per batch","report":["value"],"success_rule":"the COMMIT succeeds only if |value - true mean of yield under do(catalyst=28.0, ph_level=37.3)| <= 1.15; a malformed action, an unknown variable, a value outside the intervention range or an intervention beyond the budget ends the episode at zero"},"action_grammar":"INTERVENE <variable>=<value> (one observed variable, value inside its intervention_range); at most 2 interventions. Then: COMMIT value=<number> (the predicted mean of yield).","experiment_budget":{"maximum":2,"used":0,"remaining":2},"history":[{"kind":"observational","n":200,"mean":{"catalyst":22.49,"foam_height":16.48,"light_dose":29.9,"oxygen":19.49,"ph_level":39.05,"pressure":34.8,"yield":24.04},"cov":[[3.956,0.2612,2.454,-0.02475,-0.6486,-2.598,4.597],[0.2612,7.536,5.287,1.146,-1.46,-0.1954,5.198],[2.454,5.287,7.995,-0.03486,-1.795,-0.7654,7.506],[-0.02475,1.146,-0.03486,0.9741,0.008367,-0.0592,0.08095],[-0.6486,-1.46,-1.795,0.008367,0.7787,0.3929,-2.135],[-2.598,-0.1954,-0.7654,-0.0592,0.3929,2.752,-2.964],[4.597,5.198,7.506,0.08095,-2.135,-2.964,9.833]],"supplied":true}],"status":"active","world":"causal_intervention_bench"},"turn_limits":{"lab_action_turns":6,"python_runs":4},"hidden_truth":{"question":{"kind":"joint_effect","do":{"catalyst":28.0,"ph_level":37.3},"tolerance":1.15},"direct_causes_of_each_variable":{"catalyst":["ph_level"],"foam_height":["catalyst","oxygen","yield"],"light_dose":["pressure","yield"],"oxygen":[],"ph_level":[],"pressure":["catalyst"],"yield":["catalyst","ph_level"]},"variables_driven_by_the_unobserved_common_cause":["catalyst","yield"],"answer":34.702},"gold_commit":"COMMIT value=34.702","gold_commit_verified":true,"truth_sha256":"9a62f00ba610942d6bf71fecee38ae3debd00f3a09d5d350eec497c164621d56"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900000,"instance_hash":"58b7c9be7e5e192cbc28be70e85323423f975bee355d08c3bd68b1493ec5f8c6","observation":{"program":["def f(c, w):"," 1|  bonus = 0"," 2|  gap = 0"," 3|  for j from 2 to c + 3:"," 4|      if j % 3 == 0:"," 5|          gap = gap - c - c"," 6|  gap = gap + w * bonus"," 7|  return gap + bonus * 2"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(c, w) with every argument an integer from 0 to 6","examples":["f(0, 1) = 0","f(1, 2) = -2","f(1, 3) = -2","f(2, 5) = -4","f(4, 1) = -16","f(6, 0) = -24"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":3,"bug_kind":"constant","shown_line":"for j from 2 to c + 3:","intended_expression":"2 to c + 2"},"gold_commit":"COMMIT line=3 fix=2 to c + 2","gold_commit_verified":true,"truth_sha256":"d6adac8956704e07242c7fc185debac3b600518edc8f3521f5267a0fd3678d90"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900001,"instance_hash":"672c1025e7a8135481a35b5ad1504f92f9840edeb55f58c4cef0c734c805aa5e","observation":{"program":["def f(b, a):"," 1|  score = b"," 2|  step = score * 2"," 3|  for j from 1 to b:"," 4|      if score < a:"," 5|          step = step + score"," 6|      step = a - step"," 7|  score = score - (step + 3)"," 8|  return score"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(b, a) with every argument an integer from 0 to 6","examples":["f(0, 1) = -3","f(1, 4) = 0","f(2, 2) = -6","f(3, 4) = 7","f(5, 2) = 9","f(5, 3) = 9"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"variable","shown_line":"step = a - step","intended_expression":"j - step"},"gold_commit":"COMMIT line=6 fix=j - step","gold_commit_verified":true,"truth_sha256":"e7708bcd25156ecc7bcbc0ce863b93bdaa577643b2d435193a3f19fbcba63dc1"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900002,"instance_hash":"ad674bee8a8a1092b59ef6092d7eac82cb9bdf5a75694488601c4e99241ed6b6","observation":{"program":["def f(w, b):"," 1|  gap = b"," 2|  total = gap * 1"," 3|  for j from 0 to total - 1:"," 4|      total = total + gap * 3"," 5|  return total + gap * 2"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(w, b) with every argument an integer from 0 to 6","examples":["f(0, 1) = 3","f(0, 6) = 18","f(1, 0) = 0","f(1, 4) = 24","f(4, 2) = 30","f(6, 1) = 21"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":3,"bug_kind":"variable","shown_line":"for j from 0 to total - 1:","intended_expression":"0 to w - 1"},"gold_commit":"COMMIT line=3 fix=0 to w - 1","gold_commit_verified":true,"truth_sha256":"0c7e04d88f67abfe99fe45b96bc4b33d5fb2c4ef67b7786bbc99c731aeee7a41"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900003,"instance_hash":"d13ca48a5d23280256e4ecf1d05f29ed0c9039c62c3e383d3df166ba55454871","observation":{"program":["def f(a, c):"," 1|  gap = a"," 2|  carry = 2"," 3|  for i from 2 to a + 2:"," 4|      if gap % 2 == 0:"," 5|          gap = carry - gap"," 6|      else:"," 7|          carry = carry - gap + i"," 8|  return gap + carry * 3"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(a, c) with every argument an integer from 0 to 6","examples":["f(0, 5) = 8","f(1, 2) = 16","f(1, 4) = 16","f(3, 0) = -36","f(3, 1) = -36","f(3, 2) = -36"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":7,"bug_kind":"variable","shown_line":"carry = carry - gap + i","intended_expression":"carry - gap + carry"},"gold_commit":"COMMIT line=7 fix=carry - gap + carry","gold_commit_verified":true,"truth_sha256":"21041dae1bde05c271fc30fab440c9771f4cd0f608a8d2954e220dd7cd0f5f8c"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900004,"instance_hash":"302f332a6c77f46c39e6cdcb5ba64bafcefb0fd008cb620baa3b09c1c861653b","observation":{"program":["def f(c, p):"," 1|  score = c"," 2|  prev = 2"," 3|  for i from 2 to p:"," 4|      if prev >= p:"," 5|          score = prev * 1"," 6|      else:"," 7|          prev = prev + c - c"," 8|  return prev + score * 3"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(c, p) with every argument an integer from 0 to 6","examples":["f(1, 2) = 8","f(1, 3) = 8","f(4, 1) = 14","f(6, 1) = 20","f(6, 2) = 20","f(6, 6) = 20"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":4,"bug_kind":"variable","shown_line":"if prev >= p:","intended_expression":"prev >= c"},"gold_commit":"COMMIT line=4 fix=prev >= c","gold_commit_verified":true,"truth_sha256":"eb8f89fa9af22cd8b5631d5f8d301b0cf4be795372add5d794a5fd1ac0c35dd8"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900005,"instance_hash":"8598028c08c9259c51804351112ba448c5ecaaa3df64c18e0f6fa68d4dfc22e4","observation":{"program":["def f(w, s):"," 1|  gap = s + 1"," 2|  best = 2"," 3|  for i from 0 to w + 1:"," 4|      if best > s:"," 5|          best = best + i * w"," 6|      else:"," 7|          best = s - best"," 8|      gap = gap - w - i"," 9|  gap = gap + w * s","10|  return best - gap"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(w, s) with every argument an integer from 0 to 6","examples":["f(1, 6) = -8","f(2, 1) = 24","f(3, 1) = 52","f(3, 4) = 9","f(6, 1) = 238","f(6, 2) = 233"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":7,"bug_kind":"variable","shown_line":"best = s - best","intended_expression":"w - best"},"gold_commit":"COMMIT line=7 fix=w - best","gold_commit_verified":true,"truth_sha256":"4f4d4a10be6b12deb4f79aebfe60b5bcc6a1e77f1cba4337eb1f6495a2f4d874"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900006,"instance_hash":"792113db85a937647e1d569ae90f4640773b69b6ef23b4fe8c2d6eff13ffc3a3","observation":{"program":["def f(a, b):"," 1|  cur = b - 3"," 2|  tot = 2"," 3|  for j from 2 to b * 1:"," 4|      if j % 3 == 1:"," 5|          tot = tot + cur"," 6|      else:"," 7|          tot = tot + b"," 8|      tot = tot + a * 3"," 9|  return tot"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(a, b) with every argument an integer from 0 to 6","examples":["f(0, 0) = 2","f(1, 0) = 2","f(1, 6) = 35","f(2, 2) = 2","f(4, 2) = 2","f(5, 4) = 40"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":3,"bug_kind":"operator","shown_line":"for j from 2 to b * 1:","intended_expression":"2 to b - 1"},"gold_commit":"COMMIT line=3 fix=2 to b - 1","gold_commit_verified":true,"truth_sha256":"fd15053b87ef87503287e122c811215e368d15fe81272e2f972911c71dbecba3"}
{"family":"trace_debugging","level":0,"split":"dev","seed":900007,"instance_hash":"304c1975b564faa3092e14b3fbf9ad1cf42a0e83e4d83ccc3836f15bad1944e2","observation":{"program":["def f(m, s):"," 1|  bonus = s - 3"," 2|  low = 1"," 3|  for i from 3 to m + 1:"," 4|      bonus = i - 3"," 5|  return low * bonus"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(m, s) with every argument an integer from 0 to 6","examples":["f(1, 2) = -1","f(1, 3) = -1","f(2, 1) = 0","f(4, 5) = 2","f(6, 4) = 4","f(6, 6) = 4"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":3,"bug_kind":"constant","shown_line":"for i from 3 to m + 1:","intended_expression":"2 to m + 1"},"gold_commit":"COMMIT line=3 fix=2 to m + 1","gold_commit_verified":true,"truth_sha256":"cac6b302eb888ac7b09164a4e158bee30fc0c11d8c47838d6e02fe71dea26737"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900000,"instance_hash":"f74798e038c56da4e753889546b90ad47446a0d707b8fcd847b9423f31c5ccc3","observation":{"program":["def f(p, w):"," 1|  score = p"," 2|  prev = w - 3"," 3|  acc = prev * 2"," 4|  for i from 2 to w:"," 5|      if w % 2 != 0:"," 6|          score = p - score"," 7|      else:"," 8|          score = acc + 3"," 9|      acc = p - acc","10|  acc = acc - score * 3","11|  return acc"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(p, w) with every argument an integer from 0 to 6","examples":["f(1, 4) = -16","f(3, 3) = 0","f(3, 4) = -14","f(3, 5) = 16","f(5, 5) = 10","f(6, 5) = 7"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":5,"bug_kind":"variable","shown_line":"if w % 2 != 0:","intended_expression":"i % 2 != 0"},"gold_commit":"COMMIT line=5 fix=i % 2 != 0","gold_commit_verified":true,"truth_sha256":"f5f67c7b08d92096906b353073e141f0f62934d6ec6f03a4948a9b58b62fa058"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900001,"instance_hash":"fb74f8e8577291dacdc4cb2c307f15942b00ea999baf8ee3e4f88df8867c890b","observation":{"program":["def f(n, c):"," 1|  carry = 1"," 2|  prev = c + 1"," 3|  tot = c"," 4|  for j from 0 to 4:"," 5|      if carry % 2 == 0:"," 6|          prev = carry - prev"," 7|      else:"," 8|          tot = tot + j * prev"," 9|      carry = carry + prev","10|  carry = prev + c","11|  return tot + carry"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(n, c) with every argument an integer from 0 to 6","examples":["f(1, 2) = 15","f(1, 5) = 76","f(2, 2) = 15","f(4, 0) = 7","f(4, 2) = 15","f(4, 5) = 76"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":4,"bug_kind":"constant","shown_line":"for j from 0 to 4:","intended_expression":"1 to 4"},"gold_commit":"COMMIT line=4 fix=1 to 4","gold_commit_verified":true,"truth_sha256":"42bf4385f938521626d7ffae7bae4633c87037edbf907137ce7881d6bf6754e1"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900002,"instance_hash":"be6145f15ddc32eb3aca4261aa5fe9ecbb9fe6b1e41464c744476aaaed314860","observation":{"program":["def f(m, r):"," 1|  high = r"," 2|  bonus = 1"," 3|  gap = 2"," 4|  for i from 2 to m:"," 5|      if i % 2 != 1:"," 6|          high = high + bonus * 3"," 7|      else:"," 8|          bonus = high * 3"," 9|      gap = gap + i * m","10|  high = bonus + 1","11|  return gap - high"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(m, r) with every argument an integer from 0 to 6","examples":["f(1, 3) = 0","f(1, 5) = 0","f(3, 4) = -2","f(5, 1) = 8","f(5, 3) = -34","f(6, 5) = -26"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"constant","shown_line":"high = high + bonus * 3","intended_expression":"high + bonus * 2"},"gold_commit":"COMMIT line=6 fix=high + bonus * 2","gold_commit_verified":true,"truth_sha256":"13cddf941049316ab11aeef0a6271a2fc1d533d0b04a23d40b729868fc58eecb"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900003,"instance_hash":"265422e8b688b67c4e878d3b4396724cd25e2b8daf91711b8c7a46bf3be49057","observation":{"program":["def f(n, b):"," 1|  step = n"," 2|  acc = step * 2"," 3|  cur = acc + 2"," 4|  for i from 2 to n:"," 5|      if cur % 2 == 0:"," 6|          cur = i + cur"," 7|      else:"," 8|          step = step - n + i"," 9|      cur = cur + n * 3","10|  cur = cur - step * n","11|  return cur"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(n, b) with every argument an integer from 0 to 6","examples":["f(0, 3) = 2","f(1, 6) = 3","f(2, 1) = -2","f(2, 2) = -2","f(4, 4) = 7","f(6, 3) = 51"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"operator","shown_line":"cur = i + cur","intended_expression":"i - cur"},"gold_commit":"COMMIT line=6 fix=i - cur","gold_commit_verified":true,"truth_sha256":"89482a1aa267df2a8381e2a4a05d1d58b9453237ec4674e75162a725b96240a6"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900004,"instance_hash":"235bd36e029f111dd15a71bcaa189ae9c80e11e7e3d91d0c979e06e79b4ff32f","observation":{"program":["def f(q, m):"," 1|  step = 2"," 2|  bonus = q"," 3|  total = 0"," 4|  for j from 0 to q + 1:"," 5|      if j <= m:"," 6|          total = total - bonus + step"," 7|      else:"," 8|          bonus = bonus + step * 2"," 9|      total = q - total","10|  step = bonus * total","11|  return bonus - step * 3"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(q, m) with every argument an integer from 0 to 6","examples":["f(0, 3) = 0","f(0, 5) = 0","f(3, 0) = -154","f(4, 0) = 140","f(5, 0) = -442","f(6, 5) = 10"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":1,"bug_kind":"constant","shown_line":"step = 2","intended_expression":"1"},"gold_commit":"COMMIT line=1 fix=1","gold_commit_verified":true,"truth_sha256":"2c9c1c79cb8554e33809b09c38481d56db086e330be010d06cff33f87a8e58e4"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900005,"instance_hash":"1851db9fb6381a7a34e6d288e0045d999d08abb66e76d56c330a6fc826123e7d","observation":{"program":["def f(b, n):"," 1|  best = b + 2"," 2|  cnt = 1"," 3|  mark = 0"," 4|  for i from 2 to n + 1:"," 5|      if i >= n:"," 6|          mark = mark + (i + 2)"," 7|      else:"," 8|          mark = mark + n * 2"," 9|      cnt = cnt + i * best","10|  mark = mark - cnt * n","11|  return mark - best"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(b, n) with every argument an integer from 0 to 6","examples":["f(0, 5) = -155","f(1, 0) = -3","f(2, 2) = -36","f(2, 5) = -357","f(3, 3) = -123","f(6, 4) = -426"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"operator","shown_line":"mark = mark + (i + 2)","intended_expression":"mark + i * 2"},"gold_commit":"COMMIT line=6 fix=mark + i * 2","gold_commit_verified":true,"truth_sha256":"64c4937266b86aa7d5832a474e2ae7a4ab812545b072df745d8cf5b4b038ad80"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900006,"instance_hash":"894e09560005dab413435c12b18685bef64997618a773a7205d6b83387c7627c","observation":{"program":["def f(s, c):"," 1|  step = 3"," 2|  level = s - 1"," 3|  cur = step + 1"," 4|  for j from 1 to c:"," 5|      if j >= s:"," 6|          step = cur - step"," 7|      cur = cur + j * j"," 8|  step = step - (level - 2)"," 9|  return step - level * 2"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(s, c) with every argument an integer from 0 to 6","examples":["f(0, 4) = 17","f(1, 3) = 7","f(1, 4) = 14","f(4, 5) = 11","f(5, 0) = -8","f(5, 5) = 21"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":1,"bug_kind":"constant","shown_line":"step = 3","intended_expression":"2"},"gold_commit":"COMMIT line=1 fix=2","gold_commit_verified":true,"truth_sha256":"12a500d4ed85715f208a7d8e79792df3d04592de6a69d087e60622de90ce0eaf"}
{"family":"trace_debugging","level":1,"split":"dev","seed":900007,"instance_hash":"cc145ed91eba1ae18925be202d77ab34f0cd2afc620717e613b5c96bd5093c1d","observation":{"program":["def f(r, n):"," 1|  high = 2"," 2|  total = n - 2"," 3|  level = r"," 4|  for j from 0 to n:"," 5|      if j % 2 == 0:"," 6|          total = total + j * level"," 7|      else:"," 8|          total = r - 1"," 9|      level = level + j * n","10|  total = total - (level - 2)","11|  return high + total"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(r, n) with every argument an integer from 0 to 6","examples":["f(0, 3) = -11","f(0, 6) = 242","f(2, 2) = 4","f(2, 5) = -52","f(5, 0) = -3","f(6, 2) = 12"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>) or TRACE input=(<int>, <int>) line=<n>; at most 5 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":5,"used":0,"remaining":5},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":8,"python_runs":0},"hidden_truth":{"bug_line":9,"bug_kind":"variable","shown_line":"level = level + j * n","intended_expression":"level + j * j"},"gold_commit":"COMMIT line=9 fix=level + j * j","gold_commit_verified":true,"truth_sha256":"a05fe30e97da378ee9ea55ed25801e1af5d95aec142a3bb11dda16a14bfed9e4"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900000,"instance_hash":"6abbe1f90d7c0d70371220053390a5cf5108d1872d0f6f56034ae33691bffe9e","observation":{"program":["def f(s, n, p):"," 1|  low = p"," 2|  score = n"," 3|  prev = low + 2"," 4|  for j from 0 to s:"," 5|      if j <= 4:"," 6|          score = p - score"," 7|      else:"," 8|          score = score - prev - low"," 9|      low = low - n","10|  prev = prev + (low + p)","11|  return score * prev"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(s, n, p) with every argument an integer from 0 to 5","examples":["f(0, 0, 5) = 85","f(0, 1, 0) = -1","f(0, 1, 5) = 64","f(0, 3, 5) = 28","f(3, 3, 5) = -15","f(3, 4, 2) = 32","f(4, 1, 0) = 9"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"variable","shown_line":"score = p - score","intended_expression":"low - score"},"gold_commit":"COMMIT line=6 fix=low - score","gold_commit_verified":true,"truth_sha256":"8a3ba0e0a1d92d078924e674afab0fb346b04e1eb21752313ac5ad99aadc44da"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900001,"instance_hash":"1ebd02bd91e39f060c649a50b989517f6624b67394c77c3795e963590ed6a047","observation":{"program":["def f(q, r, c):"," 1|  gap = q"," 2|  run = gap * 2"," 3|  mark = c + 1"," 4|  for i from 1 to 4:"," 5|      if run > 3:"," 6|          mark = mark + i * i"," 7|      else:"," 8|          run = run + mark * 2"," 9|      gap = gap + i * 3","10|      run = i - run","11|  run = run + (gap - r)","12|  return run * gap"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(q, r, c) with every argument an integer from 0 to 5","examples":["f(0, 5, 0) = 810","f(1, 3, 2) = 992","f(2, 5, 0) = 864","f(3, 1, 3) = 825","f(3, 4, 4) = 627","f(4, 2, 4) = 816","f(5, 2, 5) = 840"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":8,"bug_kind":"constant","shown_line":"run = run + mark * 2","intended_expression":"run + mark * 3"},"gold_commit":"COMMIT line=8 fix=run + mark * 3","gold_commit_verified":true,"truth_sha256":"a4a90c7ab125e2e8300aab20b7be88e05ab0651db374794e4ec2ee53ab670f62"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900002,"instance_hash":"7551d17073c341021e7d4d7dd5e0397b9247328d316350715d7b377df6df0f5a","observation":{"program":["def f(m, n, q):"," 1|  cur = m - 3"," 2|  carry = q"," 3|  total = carry * 1"," 4|  for i from 2 to m:"," 5|      if i > 2:"," 6|          carry = carry - total + total"," 7|      else:"," 8|          cur = cur + total * m"," 9|      cur = cur - total + cur","10|      carry = carry - m","11|  total = m + q","12|  total = total + (carry + cur)","13|  return total - carry * 3"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(m, n, q) with every argument an integer from 0 to 5","examples":["f(0, 5, 1) = -4","f(1, 0, 4) = -5","f(1, 2, 2) = -3","f(1, 5, 2) = -3","f(1, 5, 4) = -5","f(3, 2, 2) = 31","f(5, 5, 4) = 173"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":8,"bug_kind":"variable","shown_line":"cur = cur + total * m","intended_expression":"cur + i * m"},"gold_commit":"COMMIT line=8 fix=cur + i * m","gold_commit_verified":true,"truth_sha256":"e66fb4ca198e3c8072ceb191f105e5886802722eda5851949a490a1c5fdc4d11"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900003,"instance_hash":"fe1523dbe1fad6baf9bc2096d3a45dc49240f9f217b294730a6f53d451f516ce","observation":{"program":["def f(a, r, b):"," 1|  mark = a + 1"," 2|  low = a + 2"," 3|  acc = a"," 4|  for i from 0 to b:"," 5|      if i % 2 != 1:"," 6|          low = low + r - acc"," 7|      else:"," 8|          low = low + r * 3"," 9|      mark = mark - low + i","10|  mark = mark + b * acc","11|  return acc + mark"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(a, r, b) with every argument an integer from 0 to 5","examples":["f(0, 2, 3) = -13","f(1, 2, 0) = -1","f(2, 2, 4) = -33","f(3, 5, 2) = -25","f(4, 0, 1) = -2","f(4, 5, 5) = -112","f(5, 2, 5) = -90"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":8,"bug_kind":"variable","shown_line":"low = low + r * 3","intended_expression":"low + a * 3"},"gold_commit":"COMMIT line=8 fix=low + a * 3","gold_commit_verified":true,"truth_sha256":"dec93d582ec0733a345e8760d4bc69ba7b79bf5269714ff04493c3da6a876a90"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900004,"instance_hash":"4c8595a61ad6759a315e97e65237e28db1a21de07b0b4f35e1809e6abfb34e9c","observation":{"program":["def f(p, s, w):"," 1|  prev = 0"," 2|  cnt = prev + 1"," 3|  level = prev * 2"," 4|  for j from 0 to cnt:"," 5|      if cnt > p:"," 6|          level = level - p"," 7|      else:"," 8|          level = p - 2"," 9|      level = cnt - level","10|      cnt = cnt - level + level","11|  prev = prev - p * cnt","12|  return level - prev * 3"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(p, s, w) with every argument an integer from 0 to 5","examples":["f(0, 1, 5) = 1","f(0, 4, 0) = 1","f(1, 4, 1) = 5","f(1, 4, 2) = 5","f(2, 3, 2) = 7","f(3, 3, 2) = 9","f(4, 3, 5) = 11"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":4,"bug_kind":"variable","shown_line":"for j from 0 to cnt:","intended_expression":"0 to p"},"gold_commit":"COMMIT line=4 fix=0 to p","gold_commit_verified":true,"truth_sha256":"87ac4335ac9e595d0a3102f1b41d14c06b964b86c1123f0315430e567df3c453"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900005,"instance_hash":"eb0e3dfbce68c7010a0984af12840aaac9c9101c9c4fc3e76e8b9f35dc49fb89","observation":{"program":["def f(q, w, b):"," 1|  high = 1"," 2|  bonus = 2"," 3|  mark = 2"," 4|  for i from 2 to 4:"," 5|      if bonus > q:"," 6|          mark = mark - i * w"," 7|      else:"," 8|          bonus = high - bonus"," 9|      mark = mark + bonus","10|  high = high - (mark - 2)","11|  return bonus - high"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(q, w, b) with every argument an integer from 0 to 5","examples":["f(0, 5, 3) = 52","f(2, 5, 5) = -2","f(3, 0, 0) = -2","f(3, 3, 4) = -2","f(4, 3, 1) = -2","f(5, 4, 4) = -2","f(5, 5, 0) = -2"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"operator","shown_line":"mark = mark - i * w","intended_expression":"mark + i * w"},"gold_commit":"COMMIT line=6 fix=mark + i * w","gold_commit_verified":true,"truth_sha256":"c23ff5934a2de35620b82ab1519590d481bada42b900fb36fde37b429a49b48a"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900006,"instance_hash":"e813296a940106783071a6fe5bde81df3c3c632a3d0f84b27fbebd145a134e51","observation":{"program":["def f(c, b, n):"," 1|  score = 2"," 2|  carry = n + 2"," 3|  mark = carry + 2"," 4|  for i from 0 to b:"," 5|      if i % 3 == 2:"," 6|          score = carry - b + score"," 7|      else:"," 8|          carry = carry - n"," 9|      mark = mark + i * b","10|  score = score - (b - n)","11|  score = score + (b - mark)","12|  return carry + score * 2"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(c, b, n) with every argument an integer from 0 to 5","examples":["f(2, 0, 4) = -2","f(3, 3, 1) = -42","f(4, 4, 3) = -95","f(4, 5, 2) = -176","f(5, 0, 3) = -2","f(5, 5, 2) = -176","f(5, 5, 3) = -179"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":6,"bug_kind":"variable","shown_line":"score = carry - b + score","intended_expression":"score - b + score"},"gold_commit":"COMMIT line=6 fix=score - b + score","gold_commit_verified":true,"truth_sha256":"669517f3a899508183ac17b43af2926db96b6e44d9f3f4cbed660f1196f30d6b"}
{"family":"trace_debugging","level":2,"split":"dev","seed":900007,"instance_hash":"47bfdacbcf0d399fb7ba9ff0aafb5cb301fe525d3366343d810127c420215688","observation":{"program":["def f(a, r, m):"," 1|  run = a"," 2|  step = 0"," 3|  high = run * 2"," 4|  for j from 2 to a + 1:"," 5|      if run % 2 == 0:"," 6|          high = high + j * r"," 7|      else:"," 8|          run = run + step * 3"," 9|      step = step + a * 2","10|  run = high + 3","11|  high = high - r * run","12|  return high - step"],"language":"integers only. 'v = E' assigns. 'for v from A to B:' runs the indented body for v = A, A+1, .., B (not at all if A > B; v exists only in the loop). 'if C:' runs its body if C holds, else the 'else:' body if any. 'return E' returns E. + - * and % (remainder 0..k-1, k > 0); * and % before + and -, left to right; ( ) group. C is E op E, op one of < <= > >= == !=.","input_domain":"f(a, r, m) with every argument an integer from 0 to 5","examples":["f(0, 3, 1) = -13","f(1, 0, 1) = 0","f(1, 4, 4) = -62","f(2, 3, 2) = -55","f(2, 5, 1) = -31","f(3, 4, 3) = -48","f(5, 4, 1) = -68"],"bug":"exactly one line differs from the intended program, by one edit: an operator swapped within its kind (+ - *, or < <= > >= == !=), an integer constant off by one, or a variable read replaced by another variable defined at that line; targets, loop variables and structure are as intended; some examples may already pass","tools":"RUN: the shown program's output. TRACE: the variables defined at line n just before each run of line n (first 12 runs; an else line: on entering the else branch)","objective":{"kind":"repair_program","instruction":"find the buggy line and its corrected expression","report":["line","fix"],"success_rule":"the COMMIT succeeds only if the program with that line's expression replaced by the fix returns the intended value for every input of the domain; a malformed action, an input outside the domain, a variable not defined at that line or an action beyond the budget ends the episode at zero"},"action_grammar":"RUN input=(<int>, <int>, <int>) or TRACE input=(<int>, <int>, <int>) line=<n>; at most 4 in total. Then: COMMIT line=<n> fix=<that line's expression: right side of an assignment or return, condition of an if, 'A to B' of a for>, e.g. COMMIT line=4 fix=acc + 2 * i","experiment_budget":{"maximum":4,"used":0,"remaining":4},"history":[],"status":"active","world":"trace_debugging_bench"},"turn_limits":{"lab_action_turns":7,"python_runs":0},"hidden_truth":{"bug_line":1,"bug_kind":"variable","shown_line":"run = a","intended_expression":"m"},"gold_commit":"COMMIT line=1 fix=m","gold_commit_verified":true,"truth_sha256":"503d64f38e147e5ec48c0f16290abd38d34b883e6e035f02253481eedc5bbcdd"}


==> anc/oracle_episodes.jsonl <==
{"family":"causal_intervention","level":0,"split":"dev","seed":900000,"instance_hash":"960a86993a361acc1b4870475c7010e812c294ba5786c2d12354287f4c157857","policy":"scripted oracle","turns":[{"action":"INTERVENE humidity=13.3","result":{"kind":"intervention","do":{"humidity":13.3},"n":20,"mean":{"growth":28.57,"humidity":13.3,"pressure":17.9,"turbidity":26.89},"sd":{"growth":1.39,"humidity":0.0,"pressure":0.54,"turbidity":1.25}},"kind":"experiment"},{"action":"INTERVENE pressure=18.2","result":{"kind":"intervention","do":{"pressure":18.2},"n":20,"mean":{"growth":29.41,"humidity":8.61,"pressure":18.2,"turbidity":27.01},"sd":{"growth":1.34,"humidity":0.78,"pressure":0.0,"turbidity":0.68}},"kind":"experiment"},{"action":"INTERVENE turbidity=27.8","result":{"kind":"intervention","do":{"turbidity":27.8},"n":20,"mean":{"growth":21.29,"humidity":8.23,"pressure":12.05,"turbidity":27.8},"sd":{"growth":2.75,"humidity":1.1,"pressure":1.3,"turbidity":0.0}},"kind":"experiment"},{"action":"COMMIT causes=pressure","result":null,"kind":"commit"}],"termination":"commit","reward":1.0,"success":true}
{"family":"trace_debugging","level":0,"split":"dev","seed":900000,"instance_hash":"58b7c9be7e5e192cbc28be70e85323423f975bee355d08c3bd68b1493ec5f8c6","policy":"scripted oracle","turns":[{"action":"TRACE input=(6, 0) line=4","result":{"trace":[6,0],"line":4,"times_run":8,"states":[{"c":6,"w":0,"bonus":0,"gap":0,"j":2},{"c":6,"w":0,"bonus":0,"gap":0,"j":3},{"c":6,"w":0,"bonus":0,"gap":-12,"j":4},{"c":6,"w":0,"bonus":0,"gap":-12,"j":5},{"c":6,"w":0,"bonus":0,"gap":-12,"j":6},{"c":6,"w":0,"bonus":0,"gap":-24,"j":7},{"c":6,"w":0,"bonus":0,"gap":-24,"j":8},{"c":6,"w":0,"bonus":0,"gap":-24,"j":9}]},"kind":"experiment"},{"action":"COMMIT line=3 fix=2 to c + 2","result":null,"kind":"commit"}],"termination":"commit","reward":1.0,"success":true}

